CSGNet: Neural Shape Parser for Constructive Solid Geometry

We present a neural architecture that takes as input a 2D or 3D shape and outputs a program that generates the shape. The instructions in our program are based on constructive solid geometry principles, i.e., a set of boolean operations on shape primitives defined recursively. Bottom-up techniques for this shape parsing task rely on primitive detection and are inherently slow since the search space over possible primitive combinations is large. In contrast, our model uses a recurrent neural network that parses the input shape in a top-down manner, which is significantly faster and yields a compact and easy-to-interpret sequence of modeling instructions. Our model is also more effective as a shape detector compared to existing state-of-the-art detection techniques. We finally demonstrate that our network can be trained on novel datasets without ground-truth program annotations through policy gradient techniques.

==> compile.sh <==
#!/bin/sh

rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex visprog
bibtex visprog
pdflatex visprog
pdflatex visprog

rm -f *.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
rm -f *.blg
rm -f *.brf
rm -f *.log
xdg-open visprog.pdf

